Encoding Linear Constraints into SAT

Linear integer constraints are one of the most important constraints in combinatorial problems since they are commonly found in many practical applications. Typically, encodings to Boolean satisfiability (SAT) format of conjunctive normal form perform poorly in problems with these constraints in comparison with SAT modulo theories (SMT), lazy clause generation (LCG) or mixed integer programming (MIP) solvers. In this paper we explore and categorize SAT encodings for linear integer constraints. We define new SAT encodings based on multi-valued decision diagrams, and sorting networks. We compare different SAT encodings of linear constraints and demonstrate where one may be preferable to another. We also compare SAT encodings against other solving methods and show they can be better than linear integer (MIP) solvers and sometimes better than LCG or SMT solvers on appropriate problems. Combining the new encoding with lazy decomposition, which during runtime only encodes constraints that are important to the solving process that occurs, gives the best option for many highly combinatorial problems involving linear constraints.

==> figures/source/addLatexText.sh <==
cp $1.tex pl.tex
latex pl
latex pl
dvips pl.dvi
ps2pdf pl.ps
mv pl.pdf $1.pdf
rm pl.*


==> figures/source/fromPicToPs.sh <==
pic2plot $1.pic -T "ps" --page-size a3 >"$1.ps"


==> plots/makeTables.cpp <==
#include <iostream>
#include <fstream>
#include <vector>
#include <string>
#include <algorithm>
#include <iomanip>

#define HLINE ""
#define END_ENCODINGS "--"
#define PRECISION 3 // Output is printed with 3 digits.
// Note: For clarity, printed values are the ones considered for bolding and underlining porposes. This is,
// if method 1 has a quality of 0.3512 and method 2 has a quality of 0.3514, the program will print 0.351 in both
// cases, so both methods will be bold/underline (although method 2 is better than method 1).


using namespace std;

void createTable(const string& s1, const string& s2, const string& s3, const vector<int>& V, const vector<string>& m);

int main(void) {
  // RCPSP. Columns in the table:
  vector<int> rcpsp;
  rcpsp.push_back(15);
  rcpsp.push_back(60);
  rcpsp.push_back(300);
  rcpsp.push_back(900);
  rcpsp.push_back(3600);

  // GC. Columns in the table:
  vector<int> gc;
  gc.push_back(15);
  gc.push_back(60);
  gc.push_back(300);
  gc.push_back(900);
  gc.push_back(3600);

  // Sport league scheduling. Columns:
  vector<int> sport;
  sport.push_back(15);
  sport.push_back(60);
  sport.push_back(300);
  sport.push_back(900);
  sport.push_back(3600);

  // Methods (Rows in the tables):
  vector<string> methods;
  methods.push_back(HLINE);
  methods.push_back("Adder");
  methods.push_back("BDD");
  methods.push_back("BDDDec");
  methods.push_back(HLINE);
  methods.push_back("CN_wC");
  methods.push_back("CN_nC");
  methods.push_back(HLINE);
  methods.push_back("MDD_Enc1_wC");
  methods.push_back("MDD_Enc1_nC");
  methods.push_back("MDD_Enc2_wC");
  methods.push_back("MDD_Enc2_nC");
  methods.push_back(HLINE);
  methods.push_back("Sup_wC");
  methods.push_back("Sup_nC");
  methods.push_back(HLINE);
  methods.push_back(HLINE);
  methods.push_back(END_ENCODINGS);
  methods.push_back("LCG_wC");
  methods.push_back("LCG_nC");
  methods.push_back("Gurobi");
  methods.push_back(HLINE);

  //createTable("table-RCPSP.txt", "data/dataRCPSP", "\\label{table-rcpsp} Average quality from 2040 RCPSP benchmarks.", rcpsp, methods);
  createTable("table-GC-Journal.txt", "data/dataGC-Journal", "\\label{table-graph} Average quality from 320 graph coloring benchmarks.", gc, methods);
  createTable("table-Sport-Journal.txt", "data/dataSport-Journal", "\\label{table-leagues} Average quality from 200 sport scheduling league benchmarks.", sport, methods);
}

void createTable(const string& s1, const string& s2, const string& s3, const vector<int>& V, const vector<string>& m) {

  int PRECISION_POW = 1;
  for (uint i=0; i < PRECISION; i++) PRECISION_POW*=10;

  // HEADER OF THE TABLE:

  ofstream out(s1);
  out << "\\begin{table}[t]" << endl;
  out << "   \\def\\tabcolsep{5pt}" << endl;
  out << "   \\begin{center}{\\fontsize{8pt}{1em}\\selectfont" << endl;
  out << "      \\begin{tabular}{|l|";
  for (uint i = 0; i < V.size(); i++) out << "l";
  out << "|}" << endl;
  out << "         \\hline" << endl  << "        ";
  for (uint i = 0; i < V.size(); i++) out << " & " << V[i] << "s";
  out << " \\\\" << endl;


  // SPLIT m into M and hl; M contain only the methods and hl the information of the hlines.
  // Besides, endEncodings is computed (this is, where the encodings end. This is for underlining
  // the best encoding).

  vector<string> M;
  vector<int> hl(1,0);
  int endEncodings = 0;
  for (uint i = 0; i < m.size(); i++) {
    if (m[i]==HLINE) {
      hl.back()++;
    }
    else if (m[i]==END_ENCODINGS) {
      if ( i > 0 && endEncodings == 0 ) endEncodings = M.size();
    }
    else {
      M.push_back(m[i]);
      hl.push_back(0);
    }
  }

  // Define and compute T table, which contains the quality of all the methods in the required times.

  vector<vector<double> > T(V.size(), vector<double>(M.size(), -1) );
  for (uint i = 0; i < M.size(); i++) {
    ifstream in(s2+"-"+M[i]+".dat");
    double currentQuality = -1;
    int currentTime = -1;
    for (uint j = 0; j < V.size(); j++) {
      while ( currentTime < V[j] ) {
	if ( ! ( in >> currentTime >> currentQuality ) )  break;
      }
      T[j][i] = ((int)(PRECISION_POW*currentQuality+0.5))/(double)PRECISION_POW;
    }
  }

  // Replace the method name:
  for (uint i=0; i< M.size(); i++) M[i].erase( remove(M[i].begin(), M[i].end(), '_'), M[i].end());
  for (uint i=0; i< M.size(); i++) replace(M[i].begin(), M[i].end(), '1','A');
  for (uint i=0; i< M.size(); i++) replace(M[i].begin(), M[i].end(), '2','B');


  // Table body:

  for (uint i = 0; i < M.size(); i++) {
    for (uint j = 0; j < hl[i]; j++) out << "         \\hline" << endl;
    out << "         \\" << M[i] << " ";
    for (uint j = 0; j < V.size(); j++) {
      bool under = (i < endEncodings), bold = true;
      for (uint k = 0; k < endEncodings && under; k++) if (T[j][k] > T[j][i]) { under = false; bold = false; }
      for (uint k = 0; k < M.size() && bold; k++) if (T[j][k] > T[j][i]) { bold = false; }
      out << " & ";
      if (bold) { out << "\\textbf{"; }
      if (under) { out << "\\underline{"; }
      out << fixed << setprecision(PRECISION) << T[j][i];
      if (under) { out << "}"; }
      if (bold) { out << "}"; }
      out << " ";
    }
    out << "\\\\" << endl;
  }
  for (uint j = 0; j < hl.back(); j++) out << "         \\hline" << endl;

  // Table ending:

  out << "      \\end{tabular}}" << endl;
  out << "      \\caption{" << s3 << "}" << endl;
  out << "   \\end{center}" << endl;
  out << "   \\vspace{-1.0cm}" << endl;
  out << "\\end{table}" << endl;

}

